A novel iterative time integration scheme for linear poroelasticity

Within this paper, we introduce and analyze a novel time stepping scheme for linear poroelasticity. In each time frame, we iteratively solve the flow and mechanics equations with an additional damping step for the pressure variable. Depending on the coupling strength of the two equations, we explicitly quantify the needed number of inner iteration steps to guarantee first-order convergence. Within a number of numerical experiments, we confirm the theoretical results and study the dependence of inner iteration steps in terms of the coupling strength. Moreover, we compare our method to the well-known fixed-stress scheme.

==> experiments/brain.py <==
import dolfin as df
from math import sqrt
import matplotlib as mpl
from block import block_assemble, block_mat, block_bc, block_vec
from block.iterative.common import inner
from block.iterative import ConjGrad, LGMRES, MinRes
from block.algebraic.petsc import AMG, InvDiag, collapse
import numpy as np
import time

mpl.rcParams['font.family'] = 'serif'
mpl.rcParams['font.serif'] = \
    ['Computer Modern', 'Times New Roman', 'DejaVu Serif']

output_dir = "./output"


class Model():
    def __init__(
        self,
        mesh, wall_func
    ):
        self.T = 1
        self.N = 100

        # self.M = 3.5e3
        self.M = 1/4.5e-5
        self.kappa = 1.3e-15
        self.nu = 8.9e-4
        self.alpha = 1
        self.mu = 3.3e3
        self.lambd = 7.8e3
        # self.M = 1/1.5e-5
        # self.nu = 8.9e-4
        # self.kappa = self.nu * 1.6e-9
        # self.alpha = 1
        # self.mu = 5.5e2
        # self.lambd = 5.4e4

        self.q_s = 1.5e-4

        self.c_b = 5e-10
        self.p_sas = 1070
        self.p_ventricle = 1100

        self.mesh = mesh
        self.wall_func = wall_func

    def update(self, t):
        pass

    def bc(self, V, Q, Q2=None, pos_def_system=False):
        v = df.TestFunction(V)
        p = df.TrialFunction(Q)
        q = df.TestFunction(Q)
        ds = df.Measure('ds', domain=self.mesh, subdomain_data=self.wall_func)
        symmetric = df.MPI.size(df.MPI.comm_world) <= 1
        signs = [1, -1] if pos_def_system else [1, 1]
        if Q2 is None:
            dirichlet_bc = block_bc([
                df.DirichletBC(V, (0, 0), self.wall_func, 11),
                df.DirichletBC(Q, self.p_ventricle, self.wall_func, 12)
            ], symmetric, signs=signs)
        else:
            dirichlet_bc = block_bc([
                df.DirichletBC(V, (0, 0), self.wall_func, 11),
                [],
                df.DirichletBC(Q, self.p_ventricle, self.wall_func, 12)
            ], symmetric)

        n = df.FacetNormal(self.mesh)
        bc_u = -self.p_ventricle * df.dot(v, n) * ds(12)  # Neumann BC
        bc_b = self.c_b * p * q * ds(11)  # Robin BC, lhs
        bc_p = self.c_b * self.p_sas * q * ds(11)  # Robin BC, rhs

        return dirichlet_bc, bc_u, bc_p, bc_b

    def g(self, Q):
        return df.Expression(
            """
            ((x[0]-0.065)*(x[0]-0.065)+(x[1]+0.015)*(x[1]+0.015)<=0.02*0.02 &&
            x[1]>=-0.024&&x[1]<=-0.002)?q:0.
            """,
            element=Q.ufl_element(),
            q=self.q_s)

    def bilinear_forms(self, V, Q, Q2=None):
        if Q2 is None:
            # Define variables
            u = df.TrialFunction(V)
            v = df.TestFunction(V)
            p = df.TrialFunction(Q)
            q = df.TestFunction(Q)

            # Define bilinear forms
            dim = self.mesh.ufl_cell().geometric_dimension()
            sigma = \
                2 * self.mu * df.sym(df.grad(u)) + \
                self.lambd * df.div(u) * df.Identity(dim)
            a = df.inner(sigma, df.sym(df.grad(v))) * df.dx
            d = self.alpha * df.div(u) * q * df.dx
            c = (1 / self.M) * p * q * df.dx
            b = (self.kappa / self.nu) * df.dot(df.grad(p), df.grad(q)) * df.dx

            return a, b, c, d
        else:
            # Define variables
            u = df.TrialFunction(V)
            v = df.TestFunction(V)
            p2 = df.TrialFunction(Q2)
            q2 = df.TestFunction(Q2)
            p = df.TrialFunction(Q)
            q = df.TestFunction(Q)

            # Define bilinear forms
            dim = self.mesh.ufl_cell().geometric_dimension()
            a = df.inner(df.sym(df.grad(u)), df.sym(df.grad(v))) * df.dx
            d = df.div(u) * q2 * df.dx
            e = self.alpha / self.lambd * p2 * q * df.dx
            f = (2 * self.mu) / self.lambd * p2 * q2 * df.dx
            c = (self.alpha ** 2 / (2 * self.mu * self.lambd) + 1 / (2 * self.mu * self.M)) * p * q * df.dx
            b = (self.kappa / (2 * self.mu * self.nu)) * df.dot(df.grad(p), df.grad(q)) * df.dx

            return a, b, c, d, e, f


class Model3d(Model):
    def bc(self, V, Q, Q2=None, pos_def_system=False):
        v = df.TestFunction(V)
        p = df.TrialFunction(Q)
        q = df.TestFunction(Q)
        ds = df.Measure('ds', domain=self.mesh, subdomain_data=self.wall_func)
        symmetric = df.MPI.size(df.MPI.comm_world) <= 1
        signs = [1, -1] if pos_def_system else [1, 1]
        if Q2 is None:
            dirichlet_bc = block_bc([
                df.DirichletBC(V, (0, 0, 0), self.wall_func, 1),
                df.DirichletBC(Q, self.p_ventricle, self.wall_func, 2)
            ], symmetric, signs=signs)
        else:
            dirichlet_bc = block_bc([
                df.DirichletBC(V, (0, 0, 0), self.wall_func, 1),
                [],
                df.DirichletBC(Q, self.p_ventricle, self.wall_func, 2)
            ], symmetric)

        n = df.FacetNormal(self.mesh)
        bc_u = -self.p_ventricle * df.dot(v, n) * ds(2)  # Neumann BC
        bc_b = self.c_b * p * q * ds(1)  # Robin BC, lhs
        bc_p = self.c_b * self.p_sas * q * ds(1)  # Robin BC, rhs

        return dirichlet_bc, bc_u, bc_p, bc_b

    def g(self, Q):
        return df.Expression(
            """
            ((x[0]-0.16)*(x[0]-0.16)+(x[1]-0.11)*(x[1]-0.11)+(x[2]-0.07)*(x[2]-0.07)<=0.005*0.005)?q:0.
            """,
            element=Q.ufl_element(),
            q=self.q_s)


class Method():

    def __init__(self, model):
        self.model = model

        self.u = None
        self.p = None
        self.V = None
        self.Q = None

    def get_function_spaces(self):
        if not self.V:
            # Define function spaces
            v_element = df.VectorElement('CG', self.model.mesh.ufl_cell(), 2)
            self.V = df.FunctionSpace(self.model.mesh, v_element)
            q_element = df.FiniteElement('CG', self.model.mesh.ufl_cell(), 1)
            self.Q = df.FunctionSpace(self.model.mesh, q_element)

        return self.V, self.Q

    def assemble(self):
        sp = self.get_function_spaces()

        self.u = df.Function(self.V)
        self.u.rename("u", "displacement")
        self.p = df.Function(self.Q)
        self.p.rename("p", "pressure")

        if len(sp) == 3:
            self.pt = df.Function(self.Q2)
            self.pt.rename("pt", "solid pressure")

    def solve_static_unforced(self):
        if self.u is None:
            self.assemble()

        self.model.update(0)

        sp = self.get_function_spaces()

        dirichlet_bc, bc_u, bc_p, bc_b = self.model.bc(self.V, self.Q, pos_def_system=True)
        a, b, c, d = self.model.bilinear_forms(self.V, self.Q)
        AA = block_assemble([
            [a, -df.adjoint(d)],
            [0, -(b + bc_b)]
        ])
        L = block_assemble([
            bc_u,
            -bc_p
        ])
        dirichlet_rhs = dirichlet_bc.apply(AA)
        dirichlet_rhs.apply(L)

        [[A, mDt],
         [_, mC]] = AA
        # Ap = AMG(A) already computed
        S = mC
        Sp = AMG(collapse(S))
        Ap = AMG(A)
        AA_pre = block_mat([
            [Ap, 0],
            [0, -Sp]
        ])
        AA_inv = \
            LGMRES(AA, precond=AA_pre, show=0, tolerance=1e-10)

        x = AA_inv * L
        u_static, p_static = x
        self.u.vector()[:] = u_static
        self.p.vector()[:] = p_static

        if len(sp) == 3:
            q2 = df.TestFunction(self.Q2)
            a, b, c, d, e, f = self.model.bilinear_forms(self.V, self.Q, Q2=self.Q2)
            F = block_assemble([[f]])
            F_inv = LGMRES(F, precond=self.model.lambd, show=0, tolerance=1e-10)
            r = block_assemble([
                (self.model.alpha * self.p - 2 * self.model.mu * df.div(self.u)) / self.model.lambd * q2 * df.dx
            ])
            self.pt.vector()[:], = F_inv * r

    def pre_solve(self):
        if self.u is None:
            self.assemble()

        # self.solve_static_unforced()


class Implicit(Method):

    def __init__(self, model, tol=1e-6):
        super().__init__(model)

        self.tol = 1e-6

    def assemble(self):
        super().assemble()
        V, Q = self.get_function_spaces()

        # Define variables
        q = df.TestFunction(Q)

        dirichlet_bc, bc_u, bc_p, bc_b = self.model.bc(V, Q, pos_def_system=True)
        g = self.model.g(Q)
        tau = self.model.T / self.model.N
        a, b, c, d = self.model.bilinear_forms(V, Q)

        AA = block_assemble([
            [a, -df.adjoint(d)],
            [-d, -(c + tau * (b + bc_b))]
        ])
        self.Lu = bc_u
        self.Lp = \
            tau * (g * q * df.dx + bc_p) + \
            self.model.alpha * df.div(self.u) * q * df.dx + \
            (1 / self.model.M) * self.p * q * df.dx
        self.dirichlet_rhs = dirichlet_bc.apply(AA)

        # Define solvers
        [[A, mDt],
         [mD, mCtauB]] = AA
        self.AA = AA
        S = mD * InvDiag(A) * mDt - mCtauB
        Sp = AMG(collapse(S))
        Ap = AMG(A)
        AAp = block_mat([
            [Ap, 0],
            [0, Sp]
        ])
        self.AAinv = MinRes(AA, precond=AAp, show=1, tolerance=self.tol)

    def step(self):
        rhs = block_assemble([self.Lu, -self.Lp])
        self.dirichlet_rhs.apply(rhs)
        self.u.vector()[:], self.p.vector()[:] = \
            self.AAinv(initial_guess=block_vec([self.u.vector(), self.p.vector()])) * rhs


class Schur(Method):

    def __init__(self, model, tol=1e-6):
        super().__init__(model)

        self.tol = 1e-6

    def assemble(self):
        super().assemble()
        V, Q = self.get_function_spaces()

        # Define variables
        q = df.TestFunction(Q)

        dirichlet_bc, bc_u, bc_p, bc_b = self.model.bc(V, Q, pos_def_system=True)
        g = self.model.g(Q)
        tau = self.model.T / self.model.N
        a, b, c, d = self.model.bilinear_forms(V, Q)

        AA = block_assemble([
            [a, -df.adjoint(d)],
            [-d, -(c + tau * (b + bc_b))]
        ])
        self.Lu = bc_u
        self.Lp = \
            tau * (g * q * df.dx + bc_p) + \
            self.model.alpha * df.div(self.u) * q * df.dx + \
            (1 / self.model.M) * self.p * q * df.dx
        self.dirichlet_rhs = dirichlet_bc.apply(AA)

        # Define solvers
        [[A, mDt],
         [mD, mCtauB]] = AA
        self.AA = AA
        Ap = AMG(A)
        self.Ainv = ConjGrad(A, precond=Ap, show=0, tolerance=self.tol * 1e-1)
        Sp = AMG(collapse(mD * InvDiag(A) * mDt - mCtauB))
        S = mD * self.Ainv * mDt - mCtauB
        self.Sinv = ConjGrad(S, precond=Sp, show=0, tolerance=self.tol)

    def step(self):
        rhs = block_assemble([self.Lu, -self.Lp])
        self.dirichlet_rhs.apply(rhs)
        [rhs_u, rhs_p] = rhs

        [[A, mDt],
         [mD, mCtauB]] = self.AA

        self.p.vector()[:] = \
            -self.Sinv(initial_guess=self.p.vector()) * \
            (rhs_p - mD * self.Ainv(initial_guess=self.u.vector()) * rhs_u)
        self.u.vector()[:] = \
            self.Ainv(initial_guess=self.u.vector()) * (rhs_u - mDt * self.p.vector())


class ImplicitThreeField(Method):
    def get_function_spaces(self):
        if not self.V:
            V, Q = super().get_function_spaces()
            q2_element = df.FiniteElement('CG', self.model.mesh.ufl_cell(), 1)
            self.Q2 = df.FunctionSpace(self.model.mesh, q2_element)

        return self.V, self.Q2, self.Q

    def assemble(self):
        super().assemble()
        V, Q2, Q = self.get_function_spaces()

        # Define variables
        q = df.TestFunction(Q)

        dirichlet_bc, bc_u, bc_p, bc_b = self.model.bc(V, Q, Q2=Q2)
        g = self.model.g(Q)
        tau = self.model.T / self.model.N
        a, b, c, d, e, f = self.model.bilinear_forms(V, Q, Q2=Q2)

        AA = block_assemble([
            [a, -df.adjoint(d), 0],
            [-d, -f, df.adjoint(e)],
            [0, e, -(c + tau * (b + 1 / (2 * self.model.mu) * bc_b))]
        ])
        self.Lu = 1 / (2 * self.model.mu) * bc_u
        self.Lp = -1 / (2 * self.model.mu) * (
            tau * (g * q * df.dx + bc_p) +
            self.model.alpha * df.div(self.u) * q * df.dx +
            (1 / self.model.M) * self.p * q * df.dx
        )

        self.dirichlet_rhs = dirichlet_bc.apply(AA)

        # Define solvers
        [[A, mDt, _],
         [mD, mF, Et],
         [_, E, mCtauB]] = AA
        self.AA = AA

        # u = df.TrialFunction(self.V)
        # v = df.TestFunction(self.V)
        # U = block_assemble([[df.div(u) * df.div(v) * df.dx]])
        # bc = block_bc([dirichlet_bc.bcs[0]], True)
        # bc.apply(U)
        # [[U]] = U

        p = df.TrialFunction(self.Q)
        q = df.TestFunction(self.Q)
        S = block_assemble([[
            (1 / (2 * self.model.mu * self.model.M)) * p * q * df.dx + tau * (b + 1 / (2 * self.model.mu) * bc_b)
        ]])
        bc = block_bc([dirichlet_bc.bcs[2]], dirichlet_bc.symmetric)
        bc.apply(S)
        [[S]] = S

        Up = AMG(A)
        # Tp = -self.model.lambd/(2 * self.model.mu) * InvDiag(mF)
        # Sp = AMG(S)
        Tp = -InvDiag(mF)
        Sp = -AMG(mCtauB)

        AAp = block_mat([
            [Up, 0,  0],
            [0,  Tp, 0],
            [0,  0, Sp]
        ])
        self.AAinv = MinRes(AA, precond=AAp, show=1, tolerance=self.tol)

    def step(self):
        rhs = block_assemble([self.Lu, 0, self.Lp])
        self.dirichlet_rhs.apply(rhs)
        self.u.vector()[:], self.pt.vector()[:], self.p.vector()[:] = \
            self.AAinv(initial_guess=block_vec([self.u.vector(), self.pt.vector(), self.p.vector()])) * rhs


class SemiExplicitIterative(Method):

    def __init__(self, model, K, tol=1e-6, precondition_before_first_step=False):
        super().__init__(model)

        self.K = K
        self.gamma = None
        self.precondition_before_first_step = precondition_before_first_step
        self.tol = tol

    def assemble(self):
        super().assemble()
        V, Q = self.get_function_spaces()

        # Define variables
        q = df.TestFunction(Q)

        dirichlet_bc, bc_u, bc_p, bc_b = self.model.bc(V, Q)
        g = self.model.g(Q)
        tau = self.model.T / self.model.N
        a, b, c, d = self.model.bilinear_forms(V, Q)

        self.AA = block_assemble([
            [a, -df.adjoint(d)],
            [d, c + tau * (b + bc_b)]
        ])
        self.Lu = bc_u
        self.Lp = \
            tau * (g * q * df.dx + bc_p) + \
            self.model.alpha * df.div(self.u) * q * df.dx + \
            (1 / self.model.M) * self.p * q * df.dx
        self.dirichlet_rhs = dirichlet_bc.apply(self.AA)

        # Define solvers
        [[A, mDt],
         [D, CtauB]] = self.AA
        self.Ap = AMG(A)
        self.Cp = AMG(CtauB)
        self.Ainv = ConjGrad(A, precond=self.Ap, show=1, tolerance=self.tol)
        self.CtauBinv = ConjGrad(CtauB, precond=self.Cp, show=1, tolerance=self.tol)

    def calculate_omega(self):
        c_a = self.model.mu + self.model.lambd
        omega = self.model.alpha ** 2 * self.model.M / c_a
        self.gamma = 2 / (2 + omega)
        return omega

    def pre_solve(self):
        super().pre_solve()

        self.u_k = self.u.vector().copy()
        self.p_k = self.p.vector().copy()
        self.p_new = self.p.vector().copy()
        self.rhs_u_k_prev = None
        self.rhs_p_k_prev = None

    def step(self):
        if self.gamma is None:
            self.calculate_omega()

        [[A, mDt],
         [D, CtauB]] = self.AA
        Dt = -mDt

        # Precompute Du + Cp
        rhs = block_assemble([self.Lu, self.Lp])
        self.dirichlet_rhs.apply(rhs)
        [rhs_u, rhs_p] = rhs

        if self.precondition_before_first_step and self.rhs_u_k_prev is not None:
            rhs_u_k = Dt * self.p_k + rhs_u
            self.u_k += self.Ap * (rhs_u_k - self.rhs_u_k_prev)
            rhs_p_k = rhs_p - D * self.u_k
            self.p_new = self.p_k + self.Cp * (rhs_p_k - self.rhs_p_k_prev)
            self.p_k = \
                self.gamma * self.p_new + (1 - self.gamma) * self.p_k
        for k in range(self.K):

            # Solid phase
            rhs_u_k = Dt * self.p_k + rhs_u
            self.u_k = self.Ainv(initial_guess=self.u_k) * rhs_u_k

            # Liquid phase
            rhs_p_k = rhs_p - D * self.u_k
            self.p_new = self.CtauBinv(initial_guess=self.p_k) * rhs_p_k

            # Relaxation phase
            if k != self.K-1:
                self.p_k = \
                    self.gamma * self.p_new + (1 - self.gamma) * self.p_k
            else:
                self.p_k[:] = self.p_new[:]
                self.rhs_u_k_prev = rhs_u_k
                self.rhs_p_k_prev = rhs_p_k

        # Update old state
        self.p.vector()[:] = self.p_k
        self.u.vector()[:] = self.u_k


class Drained(SemiExplicitIterative):

    def calculate_omega(self):
        c_a = self.model.mu + self.model.lambd
        omega = self.model.alpha ** 2 * self.model.M / c_a
        self.gamma = 1
        return omega


class FixedStress(Method):

    def __init__(self, model, K, tol=1e-6):
        super().__init__(model)

        self.K = K
        self.tol = tol

    def assemble(self):
        super().assemble()
        V, Q = self.get_function_spaces()

        # Define variables
        p = df.TrialFunction(Q)
        q = df.TestFunction(Q)

        dirichlet_bc, bc_u, bc_p, bc_b = self.model.bc(V, Q)
        g = self.model.g(Q)
        tau = self.model.T / self.model.N
        a, b, c, d = self.model.bilinear_forms(V, Q)

        # Stabilization parameter
        K_dr = self.model.mu + self.model.lambd
        self.gamma = self.model.alpha ** 2 / (K_dr * 2)

        self.AA = block_assemble([
            [a, -df.adjoint(d)],
            [d, c + self.gamma * p * q * df.dx + tau * (b + bc_b)]
        ])
        self.Lu = bc_u
        self.Lp = \
            tau * (g * q * df.dx + bc_p) + \
            self.model.alpha * df.div(self.u) * q * df.dx + \
            (1 / self.model.M) * self.p * q * df.dx
        self.dirichlet_rhs = dirichlet_bc.apply(self.AA)

        # Define solvers
        [[A, mDt],
         [D, CtauB]] = self.AA
        Ap = AMG(A)
        S = -D * InvDiag(A) * mDt + CtauB
        Sp = AMG(collapse(S))
        self.Ainv = ConjGrad(A, precond=Ap, show=0, tolerance=self.tol)
        self.CtauBinv = ConjGrad(CtauB, precond=Sp, show=0, tolerance=self.tol)

        self.Lp_stab = df.assemble(self.gamma * p * q * df.dx)

        for bc in dirichlet_bc.bcs[1]:
            bc.zero(self.Lp_stab)

    def pre_solve(self):
        super().pre_solve()

        self.u_k = self.u.vector().copy()
        self.p_k = self.p.vector().copy()

    def step(self):
        if self.u is None:
            self.assemble()

        [[_, mDt],
         [D, _]] = self.AA
        Dt = -mDt

        # Precompute Du + Cp
        rhs = block_assemble([self.Lu, self.Lp])
        self.dirichlet_rhs.apply(rhs)
        [rhs_u, rhs_p] = rhs

        for k in range(self.K):

            # Solid phase
            rhs_u_k = Dt * self.p_k + rhs_u
            self.u_k = self.Ainv(initial_guess=self.u_k) * rhs_u_k

            # Liquid phase
            rhs_p_k = rhs_p - D * self.u_k + self.Lp_stab * self.p_k
            self.p_k = self.CtauBinv(initial_guess=self.p_k) * rhs_p_k

        # Update old state
        self.p.vector()[:] = self.p_k
        self.u.vector()[:] = self.u_k


def solve(method, output=None):
    method.pre_solve()
    model = method.model

    t = 0
    tau = model.T / model.N

    if output is not None:
        output.write(method.u, 0)
        output.write(method.p, 0)

    for i in range(model.N):
        t = t + tau
        model.update(t)
        print("Iteration {} (t = {:.2f})".format(i, t))
        method.step()
        if output is not None:
            output.write(method.u, t)
            output.write(method.p, t)


def load_2d():
    mesh = df.Mesh()
    with df.XDMFFile("brain.xdmf") as infile:
        infile.read(mesh)

    # Load boundaries
    walls_mesh = df.MeshValueCollection("size_t", mesh, 1)
    with df.XDMFFile("walls.xdmf") as infile:
        infile.read(walls_mesh, "name_to_read")
    wall_func = df.cpp.mesh.MeshFunctionSizet(mesh, walls_mesh)
    return mesh, wall_func


def load_3d():
    mesh = df.Mesh()
    with df.XDMFFile("colin.xdmf") as infile:
        infile.read(mesh)

    # Load boundaries
    walls_mesh = df.MeshValueCollection("size_t", mesh, 1)
    with df.XDMFFile("colin_boundary.xdmf") as infile:
        infile.read(walls_mesh, "info")
    wall_func = df.cpp.mesh.MeshFunctionSizet(mesh, walls_mesh)

    return mesh, wall_func


# Define injured part
class Injured(df.SubDomain):
    def inside(self, x, on_boundary):
        return \
            (x[0] - 0.0652) ** 2 + (x[1] + 0.0151) ** 2 <= 0.02 ** 2 and \
            x[1] >= -0.0244 and x[1] <= -0.0026


def define_model(omega=None):
    mesh, wall_func = load_2d()

    # Define model
    model = Model(mesh, wall_func)
    model.T = 4.2 * 60 * 60  # 4.2h
    # model.T = 0.5 * 60 * 60  # 30min
    model.N = 100
    model.mesh = mesh
    if omega is not None:
        c_a = model.mu + model.lambd
        model.M = omega * c_a / model.alpha ** 2

    return model


def define_model_3d():
    mesh, wall_func = load_3d()
    model = Model3d(mesh, wall_func)

    return model


def define_model_sq(omega):
    mesh = df.UnitSquareMesh(20, 20)

    class LeftRight(df.SubDomain):
        def inside(self, x, on_boundary):
            return df.near(x[0], 1) or df.near(x[0], 0)

    class TopBottom(df.SubDomain):
        def inside(self, x, on_boundary):
            return df.near(x[1], 1) or df.near(x[1], 0)

    wall_func = df.MeshFunction('size_t', mesh, mesh.topology().dim() - 1)
    wall_func.set_all(0)
    lr = LeftRight()
    lr.mark(wall_func, 11)
    tb = TopBottom()
    tb.mark(wall_func, 12)

    model = Model(mesh, wall_func)
    model.T = 1
    model.N = 100

    model.M = 1
    model.kappa = 1
    model.nu = 1
    model.alpha = sqrt(omega)
    model.mu = 0.5
    model.lambd = 0.5

    model.c_b = 1
    model.p_sas = 1
    model.p_ventricle = 0

    return model


def solve_single_3d():
    mesh, wall_func = load_3d()
    model = Model3d(mesh, wall_func)
    model.T = 10 * 60
    model.N = 100

    # method = SemiExplicitIterative(model, 2)
    # method = ImplicitThreeField(model)
    method = Implicit(model)

    print("computing neutral state...")
    method.solve_static_unforced()

    with df.XDMFFile(output_dir + "/output_test.xdmf") as output:
        output.parameters.update({
            "functions_share_mesh": True,
            "rewrite_function_mesh": False
        })

        print("poroelastic simulation...")
        solve(method, output=output)


def solve_single():
    model = define_model_sq(1.8)
    model.N = 100
    model.T = 1
    method = SemiExplicitIterative(model, 2)
    # method = ImplicitThreeField(model)
    # method = Implicit(model)

    # print("omega = {}".format(method.calculate_omega()))

    # Calculate neutral state
    # method.solve_static_unforced()
    # reference.solve_static_unforced()

    # Poroelastic simulation
    with df.XDMFFile(output_dir + "/output_prec.xdmf") as output:
        output.parameters.update({
            "functions_share_mesh": True,
            "rewrite_function_mesh": False
        })

        print("poroelastic simulation...")
        solve(method, output=output)

    # solve(reference)

    # err_u = df.errornorm(reference.u, method.u)
    # err_p = df.errornorm(reference.p, method.p)
    # norm_u = df.norm(reference.u)
    # norm_p = df.norm(reference.p)
    # err = \
    #     sqrt(err_u ** 2 + err_p ** 2) / \
    #     sqrt(norm_u ** 2 + norm_p ** 2)
    # print(err)


def define_methods(model):
    # return \
    #     [SemiExplicitIterative(model, K) for K in [1, 2, 3]] + \
    #     [FixedStress(model, K) for K in [1, 2, 3]]
    return \
        [Drained(model, 1)]


def solve_multiple():
    from multiprocessing import Pool

    implicit_model = define_model_sq(0.8)
    implicit_model.T = 0.2
    implicit_model.N = 400
    implicit = Implicit(implicit_model)
    # implicit.solve_static_unforced()
    solve(implicit)

    Ns = [n * 10 for n in range(1, 21)]
    results = []

    def solve_for_N(N):
        # model = define_model()
        model = define_model_sq(0.8)
        # model.T = 10 * 60  # 10min
        model.T = 0.2
        model.N = N

        methods = define_methods(model)

        results = []

        for method in methods:
            start = time.time()
            # method.solve_static_unforced()
            solve(method)
            end = time.time()
            results.append((
                np.array(method.u.vector()),
                np.array(method.p.vector()),
                end - start
            ))

        return results

    with Pool() as pool:
        results = pool.map(solve_for_N, Ns)

    taus = np.array([1 / N for N in Ns])

    model = define_model_sq(0.8)
    methods = define_methods(model)

    errors = np.zeros((len(Ns), len(methods)))
    times = np.zeros((len(Ns), len(methods)))
    for j in range(len(methods)):
        V, Q = methods[j].get_function_spaces()
        for i in range(len(Ns)):
            u = df.Function(V)
            p = df.Function(Q)
            u.vector()[:], p.vector()[:], times[i][j] = results[i][j]
            err_u = df.errornorm(implicit.u, u)
            err_p = df.errornorm(implicit.p, p)
            norm_u = df.norm(implicit.u)
            norm_p = df.norm(implicit.p)
            errors[i][j] = \
                sqrt(err_u ** 2 + err_p ** 2) / \
                sqrt(norm_u ** 2 + norm_p ** 2)

    np.savetxt(
        output_dir + "/error_presentation.csv",
        np.concatenate(([taus], errors.T, times.T), axis=0).T,
        fmt="%s;",
        delimiter=''
    )


def runtime_comparison():
    # from multiprocessing import Pool

    def comparison_model():
        model = define_model(100)
        model.T = 10 * 60
        return model

    reference_model = comparison_model()
    reference_model.N = 400
    reference = Implicit(reference_model)
    reference.solve_static_unforced()
    solve(reference)

    Ns = [n * 10 for n in range(1, 21)]
    results = []

    # K0 = 2
    # K0 = 5
    # K0 = 7
    K0 = 20

    def define_methods(model):
        return \
            [SemiExplicitIterative(model, K + K0, tol=1e-7) for K in [0, 4]]
            # [FixedStress(model, K + K0) for K in [0, 1]] + \
            # [FixedStress(model, 4 + K0, tol=1e-7)] + \
            # [Implicit(model)]
            # [Schur(model)] + \
            # [SemiExplicitIterative(model, K + K0, True) for K in [-1, 1]] + \

    def solve_for_N(N):
        model = comparison_model()
        model.N = N

        methods = define_methods(model)

        results = []

        for method in methods:
            method.assemble()
            method.solve_static_unforced()
            df.MPI.barrier(df.MPI.comm_world)
            start = time.time()
            solve(method)
            df.MPI.barrier(df.MPI.comm_world)
            end = time.time()
            results.append((
                np.array(method.u.vector()),
                np.array(method.p.vector()),
                end - start
            ))

        return results

    # with Pool() as pool:
    #     results = pool.map(solve_for_N, Ns)
    for N in Ns:
        results.append(solve_for_N(N))

    taus = np.array([1 / N for N in Ns])

    model = comparison_model()
    methods = define_methods(model)

    errors = np.zeros((len(Ns), len(methods)))
    times = np.zeros((len(Ns), len(methods)))
    for j in range(len(methods)):
        V, Q = methods[j].get_function_spaces()
        for i in range(len(Ns)):
            u = df.Function(V)
            p = df.Function(Q)
            u.vector()[:], p.vector()[:], times[i][j] = results[i][j]
            err_u = df.errornorm(reference.u, u)
            err_p = df.errornorm(reference.p, p)
            norm_u = df.norm(reference.u)
            norm_p = df.norm(reference.p)
            errors[i][j] = \
                sqrt(err_u ** 2 + err_p ** 2) / \
                sqrt(norm_u ** 2 + norm_p ** 2)

    if df.MPI.rank(df.MPI.comm_world) == 0:
        np.savetxt(
            output_dir + "/runtime_comparison_omega_100_high_acc.csv",
            np.concatenate(([taus], errors.T, times.T), axis=0).T,
            fmt="%s;",
            delimiter=''
        )


def define_methods_omega(model):
    return \
        [Drained(model, K) for K in [1, 2, 3]]


def solve_for_omega(omega):
    implicit_model = define_model_sq(omega)
    implicit_model.T = 0.2
    implicit_model.N = 400
    implicit = Implicit(implicit_model)
    # implicit.solve_static_unforced()
    solve(implicit)

    Ns = [50, 100, 200]
    results = []
    for N in Ns:

        # model = define_model()
        model = define_model_sq(omega)
        # model.T = 10 * 60  # 10min
        model.T = 0.2
        model.N = N

        methods = define_methods_omega(model)

        results_N = []

        for method in methods:
            start = time.time()
            # method.solve_static_unforced()
            solve(method)
            end = time.time()

            err_u = df.errornorm(implicit.u, method.u)
            err_p = df.errornorm(implicit.p, method.p)
            norm_u = df.norm(implicit.u)
            norm_p = df.norm(implicit.p)
            results_N.append([
                sqrt(err_u ** 2 + err_p ** 2) /
                sqrt(norm_u ** 2 + norm_p ** 2),
                end - start
            ])
        results.append(results_N)

    return results


def solve_multiple_omega():
    from multiprocessing import Pool

    omegas = np.linspace(0.1, 1.5, 30)
    results = []

    with Pool() as pool:
        results = pool.map(solve_for_omega, omegas)

    results = np.array(results)

    errors = np.reshape(results[:, :, :, 0], (len(omegas), -1))
    times = np.reshape(results[:, :, :, 1], (len(omegas), -1))

    np.savetxt(
        output_dir + "/error_presentation.csv",
        np.concatenate(([omegas], errors.T, times.T), axis=0).T,
        fmt="%s;",
        delimiter=''
    )


if __name__ == "__main__":
    # solve_single()
    # solve_multiple()
    # solve_single_3d()
    # solve_multiple_omega()
    runtime_comparison()


==> experiments/convert.py <==
import meshio
import json
import numpy as np


def brain():
    mesh = meshio.read("brain.msh")
    cells = mesh.get_cells_type("triangle")
    cell_data = mesh.get_cell_data("gmsh:physical", "triangle")
    points = mesh.points[:,:2]
    # points = mesh.points
    out_mesh = meshio.Mesh(
        points=points,
        cells={"triangle": cells},
        cell_data={"name_to_read": [cell_data]}
    )
    meshio.write("brain.xdmf", out_mesh)


def walls():
    mesh = meshio.read("brain.msh")
    cells = mesh.get_cells_type("line")
    cell_data = mesh.get_cell_data("gmsh:physical", "line")
    points = mesh.points[:,:2]
    # points = mesh.points
    out_mesh = meshio.Mesh(
        points=points,
        cells={"line": cells},
        cell_data={"name_to_read": [cell_data]}
    )
    meshio.write("walls.xdmf", out_mesh)


def colin():
    with open('colin27.json', 'r') as f:
        colin = json.load(f)
    colin["elem"] = np.array(colin["elem"]) - 1
    colin["boundary"] = np.array(colin["boundary"]) - 1
    colin["node"] = np.array(colin["node"]) * 0.001

    m = {}
    nodes = []

    N = colin["elem"].shape[0]
    elem = colin["elem"]
    for i in range(N):
        for j in range(4):
            if elem[i, j] not in m:
                m[elem[i, j]] = len(nodes)
                nodes.append(colin["node"][elem[i, j]])
            elem[i, j] = m[elem[i, j]]

    N = colin["boundary"].shape[0]
    boundary = colin["boundary"]
    for i in range(N):
        for j in range(3):
            if boundary[i, j] not in m:
                m[boundary[i, j]] = len(nodes)
                nodes.append(colin["node"][boundary[i, j]])
            boundary[i, j] = m[boundary[i, j]]

    meshio.write("colin.xdmf", meshio.Mesh(
        points=nodes,
        cells={"tetra": elem}))

    meshio.write("colin_boundary.xdmf", meshio.Mesh(
        points=nodes,
        cells={"triangle": boundary},
        cell_data={"info": [colin["boundary_info"]]}))


if __name__ == "__main__":
    # brain()
    # walls()
    colin()


==> experiments/fixedStress.m <==
% model should contain
% * matrices A, B, C, D
% * functions f, g
function [u, p] = iterativeEuler(u0, p0, N, tau, K, L, model)
	% n is dimension of Q, m is dimension of V
	[n, m] = size(model.D);

	% precompute lhs matrix for second equation
	CtauBL = model.C + tau * model.B + L .* eye(n);

	% initial values
	u = u0;
	p = p0;

	for n = 1:N
		% Setup inner iteration
		t = n * tau;
		u_k = u;
		p_k = p;

		% precompute the static part of rhs for both equations
		rhs_ui = model.f(t);
		rhs_pi = tau .* model.g(t) + model.D * u + model.C * p;

		for k = 1:K
			% Solve second equation for p
			p_k = CtauBL \ (rhs_pi - model.D * u_k + L .* p_k);

			% Solve second equation for u
			u_k = model.A \ (model.D' * p_k + rhs_ui);
		end

		u = u_k;
		p = p_k;
	end
end



==> experiments/implicitEuler.m <==
% model should contain
% * matrices A, B, C, D
% * functions f, g
function [u, p] = iterativeEuler(u0, p0, N, tau, model)
	% n is dimension of Q, m is dimension of V
	[n, m] = size(model.D);

	% precompute lhs matrix
	CtauB = model.C + tau * model.B;
  L = [model.A -model.D'; model.D CtauB];

  % Define rhs dependent on t
  rhs_t = @(t) [model.f(t); tau * model.g(t)];

  % Define rhs dependent on previous value
  R = [zeros(m, m) zeros(m, n); model.D model.C];

	u = zeros(m, N);
	p = zeros(n, N);

	% initial values
	x = [u0; p0];

	for i = 1:N
		t = i * tau;

		% Solve equations
		x = L \ (rhs_t(t) + R * x);

	end

	u = x(1:m);
	p = x(m+1:n+m);
end



==> experiments/iterativeSemiExpl.m <==
% model should contain
% * matrices A, B, C, D
% * functions f, g
function [u, p] = iterativeSemiExpl(u0, p0, N, tau, K, gamma, model)
	% n is dimension of Q, m is dimension of V
	[n, m] = size(model.D);

	% precompute lhs matrix for second equation
	CtauB = model.C + tau * model.B;

	% initial values
	u = u0;
	p = p0;

	for n = 1:N
		% Setup inner iteration
		t = n * tau;
		u_k = u;
		p_k = p;

		% precompute the static part of rhs for both equations
		rhs_ui = model.f(t);
		rhs_pi = tau .* model.g(t) + model.D * u + model.C * p;

		for k = 1:K
			% Solve first equation for u
			u_k = model.A \ (model.D' * p_k + rhs_ui);

			% Solve second equation for p
			p_unrelaxed = CtauB \ (rhs_pi - model.D * u_k);

			if k ~= K
				% Linear relaxation
				p_k = gamma * p_unrelaxed + (1 - gamma) * p_k;
			else
				% Don't relax in the last step
				p_k = p_unrelaxed;
			end
		end

		u = u_k;
		p = p_k;
	end
end


==> experiments/modelProblem.m <==
% Model problem
model.A = (1 / (2 - sqrt(2))) .* [2 -1 0; -1 2 -1; 0 -1 2];
model.B = 1;
model.C = 1;
model.f = @(t) [1; 1; 1];
model.g = @(t) sin(t);
D = 1/3 .* [2 1 2];

% Discretization parameters
N = 300;
tau = 1/N;

% Test for a range of omega
omegaMin = .8;
omegaMax = 12;
nOmega = 50;
omegas = linspace(omegaMin, omegaMax, nOmega);

nIterations = 5;
err = zeros(nIterations, nOmega);

for i = 1:nOmega
  omega = omegas(i);
  model.D = sqrt(omega) .* D;

  % Consistent initial conditions
  p0 = 1;
  u0 = model.A \ (model.f(0) + model.D' * p0);

  % Optimal choice of stabilization parameters
  gamma = 2 / (omega + 2);
  L = model.D * inv(model.A) * model.D';

  % Implicit euler as reference solution
  [uRef, pRef] = implicitEuler(u0, p0, N, tau, model);

  % Compute errors
  for K = 1:nIterations
    [uRes, pRes] = iterativeSemiExpl(u0, p0, N, tau, K, gamma, model);
    err(K, i) = computeError(uRes, pRes, uRef, pRef);
  end

  % Fixed stress with one iteration
  % resStress = fixedStress(u0, p0, N, tau, 1, L, model);
  % err(5, i) = computeError(resStress, uRef, pRef);
end

semilogy(omegas, err);
ylim([1e-6 1e6]);
xlabel('\omega');
ylabel('relative Error');

matlab2tikz('sharpness.tex', 'width', '0.5\textwidth', 'height', '0.3\textwidth');

function err = computeError(uRes, pRes, uRef, pRef)
  err = sqrt(norm(uRes - uRef)^2 + norm(pRes - pRef)^2);
end

